Relativistic Mean Field Study of Neutron Stars and Hyperon Stars

This thesis focuses on a variety of active research topics, such as nuclear matter, neutron stars, and phase transition within the framework of the RMF model. We use the previously successful effective field theory-driven Relativistic Mean Field (RMF) and density-dependent RMF (DD-RMF)formalisms for analyzing hadron matter to examine the infinite nuclear matter and neutron stars. The presence of exotic phases such as quarks has been investigated using the MIT Bag model and its variants, such as the vBag model, at various bag constants. The other exotic phases, such as hyperons, have also been studied under the influence of a strong magnetic field.

==> splitcolor.py <==
#!/usr/bin/env python
# Python 2 and 3 compatible.

# Python program to take a pdf file, and split it into color and black
# and white part(s). Requires pdftk and one of gs and pdftoppm.
#
# Iain Murray, February 2010.
#
# Inspired by dvicoloursplit.py, Jeremy Sanders 2001, although written
# from scratch.
#
# 2011-09-19 fixed bug with odd numbers of pages reported by Richard Shaw
# 2012-06-11 tweaked to run in Python 3 as well as 2.

##  This program is free software; you can redistribute it and/or modify
##  it under the terms of the GNU General Public License as published by
##  the Free Software Foundation; either version 2 of the License, or
##  (at your option) any later version.

##  This program is distributed in the hope that it will be useful,
##  but WITHOUT ANY WARRANTY; without even the implied warranty of
##  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##  GNU General Public License for more details.

import os, os.path, sys, string, re, tempfile, shutil, getopt

def a2b(x):
    """Turn ascii into bytes for Python 3, in way that works with Python 2"""
    try:
        return bytes(x)
    except:
        return bytes(x, 'ascii')

def iscolorppm(filename):
    """Does the PPM file contain any non-grayscale colors?"""
    file = open(filename, 'rb')
    # Ugly: I read the whole file into RAM, and copy it needlessly a lot
    data = file.read()
    file.close()

    # PPM is a *very* liberal file format. It allows comments anywhere in the
    # header, even in the middle of tokens.
    comments_re = re.compile(a2b('^([^ \t\n]*)#[^\n]*\n'))
    split_re = re.compile(a2b('^([ \t\n]|#[^\n]*\n)+([^ \t\n#])'))
    tok_re = re.compile(a2b('^([^ \t\n]*)([ \t\n].*)'), re.DOTALL)
    toks = []
    while len(toks) < 4:
        while split_re.match(data):
            data = split_re.sub(r'\2', data)
        while comments_re.match(data):
            data = comments_re.sub(r'\1', data)
        (tok, data) = tok_re.match(data).groups()
        toks.append(tok)
    magic = toks[0]
    (width, height, max_color) = map(int, toks[1:])
    data = data[1:]

    if magic == b'P3':
        binary = False
    elif magic == b'P6':
        binary = True
    else:
        print("%s is not a valid PPM file" % filename)
        sys.exit(1)

    # Massage data so adjacent triples should have the same value in b/w images
    data_len = width*height*3
    if binary:
        if int(max_color) > 255:
            # Untested. Each intensity is in two bytes.
            data_len *= 2
            data = data[1:data_len:2] + data[:data_len:2]
    else:
        data = [int(x) for x in data.split()]

    if len(data) < data_len:
        print('PPM file is truncated?')
        sys.exit(1)

    triples = zip(data[0:data_len:3], data[1:data_len:3], data[2:data_len:3])
    black_and_white = all((a==b and a==c for (a,b,c) in triples))
    return not black_and_white


def pdfcolorsplit(file, doublesided, merge, use_pdftoppm, verbose):
    # Work out which pages are color
    if verbose:
        print('Analyzing %s...' % file)
    tmpdir = tempfile.mkdtemp(prefix = 'pdfcs_')
    if use_pdftoppm:
        root = os.path.join(tmpdir, 'page')
        os.system('pdftoppm -r 20 "%s" "%s"' % (file, root))
    else:
        gs_opts = '-sDEVICE=ppmraw -dBATCH -dNOPAUSE -dSAFE -r20'
        if not verbose:
            gs_opts += ' -q'
        os.system('gs ' + gs_opts + ' -sOutputFile="%s" "%s"' \
                % (os.path.join(tmpdir, 'tmp%06d.ppm'), file))
    PPMs = os.listdir(tmpdir)
    PPMs.sort()
    iscolor = [iscolorppm(os.path.join(tmpdir, x)) for x in PPMs]

    colorpagenos = [x+1 for x in range(len(iscolor)) if iscolor[x]]
    print('Color pages: %s' % colorpagenos)

    num_pages = len(iscolor)
    shutil.rmtree(tmpdir)
    if doublesided:
        # Treat as color those b/w pages that share a sheet with a color page
        iscolorpair = [x or y for (x,y) in zip(iscolor[::2], iscolor[1::2])]
        iscolor[:2*len(iscolorpair):2] = iscolorpair
        iscolor[1::2] = iscolorpair

    # Construct page range strings
    flips = [x for x in range(2,num_pages+1) if iscolor[x-1] != iscolor[x-2]]
    if not flips:
        if verbose:
            print('No splitting needs to be done, skipping %s' % file)
        return
    edges = [1] + flips + [num_pages+1]
    ranges = ['%d-%d' % (x,y-1) for (x,y) in zip(edges[:-1], edges[1:])]

    # Finally output split files
    if verbose:
        print('Outputing splits as new pdf files...')
    base_name = file
    if base_name.lower().endswith('.pdf'):
        base_name = base_name[:-4]
    suffixes = ['_bwsplit.pdf', '_colorsplit.pdf']
    # jobs is a seq of (range, filename) pairs, e.g. ('1-3', 'colorbits.pdf')
    if merge:
        jobs = ((' '.join(ranges[0::2]), base_name + suffixes[iscolor[0]]),\
                (' '.join(ranges[1::2]), base_name + suffixes[not iscolor[0]]))
    else:
        jobs = [(r, '%s_%03d%s' % (base_name,n+1,suffixes[(n+iscolor[0])%2])) \
                for (n,r) in enumerate(ranges)]
    for (pages, name) in jobs:
        if verbose:
            print('pdftk "%s" cat %s output "%s"' % (file, pages, name))
        os.system('pdftk "%s" cat %s output "%s"' % (file, pages, name))

def usage():
    progname = os.path.basename(sys.argv[0])
    print('Usage: %s [OPTIONS] <PDF-file(s)>' % progname)
    print('')
    print('Splits PDF files into color and black and white sections.')
    print('')
    print('Options:')
    print('   -m option merges color and b/w parts to give two files.')
    print('      The default is to output numbered contiguous pieces')
    print('      that could easily be reassembled.')
    print('   -s option chooses simplex rather than duplex output')
    print('   -v verbose.')
    print('   -p Use pdftoppm rather than gs to detect color. Faster,')
    print('      but can get confused by hyperlinks that do not print.')

def main():
    try:
        opt_pairs, filenames = getopt.gnu_getopt(sys.argv[1:], "hvpms", ["help"])
    except getopt.GetoptError as err:
        print(str(err))
        usage()
        sys.exit(1)
    if opt_pairs:
        opts = list(zip(*opt_pairs))[0]
    else:
        opts = []
    if ('-h' in opts) or ('--help' in opts) or (not filenames):
        usage()
        sys.exit()
    verbose = '-v' in opts
    use_pdftoppm = '-p' in opts
    merge = '-m' in opts
    doublesided = not ('-s' in opts)
    for file in filenames:
        pdfcolorsplit(file, doublesided, merge, use_pdftoppm, verbose)

if __name__ == "__main__":
    main()

